Scalar Communication via Random Direction Refreshing for Distributed Optimization

Distributed optimization over networks requires agents to repeatedly exchange decision variables with their neighbors. When the decision dimension $d$ is large, these exchanges dominate the communication cost, which is critical for bandwidth-constrained agents. Existing remedies quantize or sparsify the exchanged vectors, yet each message still scales with $d$ and the compression error must be compensated by additional states. To address this limitation, we propose a scalar-communication mechanism in which every neighbor message carries a single real number regardless of $d$. Agents regenerate a common random direction from a shared seed, transmit only the inner product of their state with that direction, and act on the resulting rank-one surrogate of their neighbors' states while retaining full local gradients. We develop and analyze the mechanism for an existing continuous-time distributed optimization algorithm. For strongly convex local costs with Lipschitz gradients, we show that the optimizer remains the unique consensus equilibrium, that a fixed direction admits spurious equilibria, and that refreshing the direction at a sufficiently high rate yields exponential mean-square and almost-sure convergence with constant gains and no residual error. The framework admits any isotropic fixed-norm direction distribution, including Rademacher, scaled-coordinate, and sphere-normalized Gaussian directions; all three attain lower fresh-encoding variance than unnormalized Gaussian directions. The effects of the direction distribution and the refresh interval are illustrated in~simulations.

==> Fig/logreg_sim.py <==
"""Distributed regularized logistic regression with scalar communication.

Compares ScalarCom (coordinate / Rademacher directions) against full-vector
exchange, Top-1, QSGD (s=1) and scaled sign encoding on the Euler-discretized
Kia et al. dynamics with unit gains.  All methods compress the *state* that is
sent to neighbors; local gradients are always exact.
"""
import numpy as np, json, sys, time
from scipy.optimize import minimize

rng_master = np.random.default_rng(0)

# ---------------- problem ----------------
N, d, m, mu = 20, 64, 50, 0.3            # agents, dimension, samples/agent, l2 reg

def make_graph(N, p, rng):
    while True:
        A = (rng.random((N, N)) < p).astype(float)
        A = np.triu(A, 1); A = A + A.T
        L = np.diag(A.sum(1)) - A
        if np.sort(np.linalg.eigvalsh(L))[1] > 1e-6:
            break
    deg = A.sum(1)
    # Metropolis weights -> lambda_max(L) <= 2, allows unit-gain Euler steps
    W = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            if A[i, j] > 0:
                W[i, j] = 1.0 / (1 + max(deg[i], deg[j]))
    L = np.diag(W.sum(1)) - W
    return W, L, int(A.sum() // 2)

def make_data(rng):
    w_true = rng.standard_normal(d)
    w_true[0] = 6.0                       # one large coordinate on which agents quickly agree
    feats, labels = [], []
    for i in range(N):
        shift = 0.5 * rng.standard_normal(d)          # agent-specific feature shift (heterogeneity)
        Ai = 0.5 * (rng.standard_normal((m, d)) + shift)
        Ai[:, 0] = 1.0                                # bias feature
        pi = 1 / (1 + np.exp(-Ai @ w_true))
        yi = np.where(rng.random(m) < pi, 1.0, -1.0)
        feats.append(Ai); labels.append(yi)
    return feats, labels

def grad_i(x, A, y):
    z = y * (A @ x)
    s = -y / (1 + np.exp(z))
    return A.T @ s / len(y) + mu * x

def F(x, feats, labels):
    return sum(np.mean(np.logaddexp(0, -y * (A @ x))) for A, y in zip(feats, labels)) + N * mu / 2 * x @ x

def gradF(x, feats, labels):
    return sum(grad_i(x, A, y) for A, y in zip(feats, labels))

def optimum(feats, labels):
    res = minimize(F, np.zeros(d), args=(feats, labels), jac=gradF, method="L-BFGS-B",
                   options={"gtol": 1e-12, "maxiter": 5000})
    return res.x

# ---------------- compressors (return decoded vector and bits sent) ----------------
def enc_full(X, rng, u=None):       return X.copy(), 32 * d
def enc_scalar(X, rng, u):           # shared direction u, one 32-bit scalar
    c = X @ u                         # (N,)
    return np.outer(c, u), 32
def enc_top1(X, rng, u=None):
    idx = np.argmax(np.abs(X), axis=1)
    Y = np.zeros_like(X); Y[np.arange(N), idx] = X[np.arange(N), idx]
    return Y, 32 + int(np.ceil(np.log2(d)))
def enc_sign(X, rng, u=None):        # scaled sign: ||x||_1/d * sign(x)
    sc = np.abs(X).sum(1) / d
    return sc[:, None] * np.sign(X), 32 + d
def elias_bits(k):                   # Elias-gamma code length for integer k>=1
    return 2 * int(np.floor(np.log2(k))) + 1
def enc_qsgd(X, rng, u=None):        # QSGD, s=1: entries in {0, +-||x||}
    nrm = np.linalg.norm(X, axis=1, keepdims=True) + 1e-300
    p = np.abs(X) / nrm
    keep = rng.random(X.shape) < p
    Y = np.where(keep, np.sign(X) * nrm, 0.0)
    # bits: 32 (norm) + run-length Elias coding of nonzero positions + 1 sign bit each
    bits = []
    for r in range(N):
        nz = np.flatnonzero(keep[r])
        b = 32
        prev = -1
        for k in nz:
            b += elias_bits(k - prev) + 1; prev = k
        bits.append(b)
    return Y, float(np.mean(bits))

METHODS = {
    "ScalarCom (coordinate)": ("scalar", "coord"),
    "ScalarCom (Rademacher)": ("scalar", "rad"),
    "Full vector": ("full", None),
    "Top-1": ("top1", None),
    "QSGD (s=1)": ("qsgd", None),
    "Sign": ("sign", None),
}
ENC = {"full": enc_full, "scalar": enc_scalar, "top1": enc_top1, "qsgd": enc_qsgd, "sign": enc_sign}

# ---------------- simulation ----------------
def run(method, h, rounds, feats, labels, xstar, L, n_links, seed, X0):
    kind, dist = METHODS[method]
    rng = np.random.default_rng(seed)
    X = X0.copy(); V = np.zeros_like(X)
    r0 = np.sqrt(((X - xstar) ** 2).sum())
    err = np.empty(rounds + 1); bits = np.empty(rounds + 1)
    err[0] = 1.0; bits[0] = 32 * N if kind == "scalar" else 0.0   # seed initialization
    for k in range(rounds):
        u = None
        if kind == "scalar":
            if dist == "coord":
                u = np.zeros(d); u[rng.integers(d)] = np.sqrt(d)
            else:
                u = rng.choice([-1.0, 1.0], size=d)
        Y, b = ENC[kind](X, rng, u)
        LY = L @ Y
        G = np.stack([grad_i(X[i], feats[i], labels[i]) for i in range(N)])
        Vn = V + h * LY                     # alpha*beta = 1
        Xn = X + h * (-G - LY - V)
        X, V = Xn, Vn
        err[k + 1] = np.sqrt(((X - xstar) ** 2).sum()) / r0
        bits[k + 1] = bits[k] + b * 2 * n_links
        if not np.isfinite(err[k + 1]) or err[k + 1] > 100:
            err[k + 1:] = np.inf; bits[k + 1:] = bits[k + 1]; break
    return err, bits

GRID = [0.004, 0.008, 0.012, 0.016, 0.020, 0.024, 0.028, 0.032, 0.06, 0.125, 0.25, 0.5, 1.0]
ROUNDS = 3000
BUDGET = 6.0e6   # bits

def instance(seed):
    rng = np.random.default_rng(seed)
    W, L, n_links = make_graph(N, 0.3, rng)
    feats, labels = make_data(rng)
    xstar = optimum(feats, labels)
    # initial states: agree on the large coordinate, disagree elsewhere
    X0 = np.tile(xstar, (N, 1)) + rng.standard_normal((N, d)) * 1.0
    X0[:, 0] = xstar[0]
    return dict(feats=feats, labels=labels, xstar=xstar, L=L, n_links=n_links, X0=X0)

def err_at_budget(err, bits, budget):
    idx = np.searchsorted(bits, budget, side="right") - 1
    return err[min(idx, len(err) - 1)]

if __name__ == "__main__":
    t0 = time.time()
    # ---- step selection on 2 training instances ----
    train = [instance(100), instance(101)]
    chosen = {}
    for mname in METHODS:
        stochastic = METHODS[mname][0] in ("scalar", "qsgd")
        best, bestval = None, np.inf
        for h in GRID:
            vals = []
            for inst in train:
                trials = 8 if stochastic else 1
                for t in range(trials):
                    e, b = run(mname, h, ROUNDS, inst["feats"], inst["labels"], inst["xstar"],
                               inst["L"], inst["n_links"], 1000 + t, inst["X0"])
                    vals.append(err_at_budget(e, b, BUDGET) ** 2)
            v = np.sqrt(np.mean(vals))
            if np.isfinite(v) and v < bestval:
                best, bestval = h, v
        chosen[mname] = best
        print(mname, "-> h =", best, "rms@budget =", bestval, flush=True)
    # ---- evaluation on 3 fresh instances ----
    tests = [instance(200), instance(201), instance(202)]
    results = {}
    for mname in METHODS:
        stochastic = METHODS[mname][0] in ("scalar", "qsgd")
        E, B = [], []
        for inst in tests:
            trials = 24 if stochastic else 1
            for t in range(trials):
                e, b = run(mname, chosen[mname], ROUNDS, inst["feats"], inst["labels"], inst["xstar"],
                           inst["L"], inst["n_links"], 5000 + t, inst["X0"])
                E.append(e); B.append(b)
        E = np.array(E); B = np.array(B)
        rms = np.sqrt(np.mean(E ** 2, axis=0))
        med = np.median(E, axis=0)
        results[mname] = dict(h=chosen[mname], rms=rms.tolist(), median=med.tolist(),
                              bits=np.mean(B, axis=0).tolist(),
                              rms_at_budget=float(np.sqrt(np.mean([err_at_budget(e, b, BUDGET) ** 2 for e, b in zip(E, B)]))),
                              med_at_budget=float(np.median([err_at_budget(e, b, BUDGET) for e, b in zip(E, B)])))
        print(mname, "rms@budget", results[mname]["rms_at_budget"], "median", results[mname]["med_at_budget"], flush=True)
    meta = dict(N=N, d=d, m=m, mu=mu, links=[t["n_links"] for t in tests], budget=BUDGET,
                bits_per_msg={k: None for k in METHODS})
    json.dump(dict(results=results, meta=meta), open("/home/claude/logreg_results.json", "w"))
    print("done in %.1fs" % (time.time() - t0))


==> Fig/rad_vs_coord.py <==
"""Rademacher vs. scaled-coordinate directions under dense and sparse initial
disagreement.  Same logistic problem, graph, step and seeds; only the
direction distribution and the disagreement structure change."""
import numpy as np, json, time
import logreg_sim as S

H = 0.012            # common step (stable for both direction choices)
ROUNDS = 3000
TRIALS = 24
SPARSE_K = 2         # number of disagreeing coordinates in the sparse case

def init_states(xstar, rng, mode):
    N, d = S.N, S.d
    X0 = np.tile(xstar, (N, 1))
    if mode == "dense":
        E = rng.standard_normal((N, d))
        X0 += E
    else:  # same total disagreement energy, concentrated on SPARSE_K coordinates
        E = np.zeros((N, d))
        idx = rng.choice(np.arange(1, d), SPARSE_K, replace=False)
        E[:, idx] = rng.standard_normal((N, SPARSE_K)) * np.sqrt(d / SPARSE_K)
        X0 += E
    X0[:, 0] = xstar[0]
    return X0

def main():
    t0 = time.time()
    out = {}
    insts = [S.instance(300 + s) for s in range(3)]
    for mode in ["dense", "sparse"]:
        for dist, mname in [("coord", "ScalarCom (coordinate)"), ("rad", "ScalarCom (Rademacher)")]:
            E = []
            for n, inst in enumerate(insts):
                rng0 = np.random.default_rng(700 + n)
                X0 = init_states(inst["xstar"], rng0, mode)
                for t in range(TRIALS):
                    e, _ = S.run(mname, H, ROUNDS, inst["feats"], inst["labels"], inst["xstar"],
                                 inst["L"], inst["n_links"], 9000 + t, X0)
                    E.append(e)
            E = np.array(E)
            out[f"{mode}/{dist}"] = dict(
                rms=np.sqrt(np.mean(E ** 2, 0)).tolist(),
                med=np.median(E, 0).tolist(),
                p10=np.percentile(E, 10, 0).tolist(),
                p90=np.percentile(E, 90, 0).tolist(),
                worst=np.max(E, 0).tolist(),
            )
            print(mode, dist, "rms final %.2e  med %.2e  p90 %.2e" %
                  (out[f"{mode}/{dist}"]["rms"][-1], out[f"{mode}/{dist}"]["med"][-1],
                   out[f"{mode}/{dist}"]["p90"][-1]), flush=True)
    json.dump(out, open("/home/claude/rad_vs_coord.json", "w"))
    print("done %.0fs" % (time.time() - t0))

if __name__ == "__main__":
    main()


==> Fig/scalarcom_ct/ct.py <==
"""Continuous-time simulation of scalar-communication distributed optimization.

State x: (N,d), v: (N,d).  Dynamics (6):
  vdot = a*b * (L ⊗ P) x
  xdot = -a*grad_i(x_i) - b*(L ⊗ P) x - v
with P = u u^T held on [t_k, t_k+tau).  Integrated with classical RK4, fixed step h.
"""
import numpy as np
from scipy.optimize import minimize

def make_problem(N=20, m=50, d=64, mu=0.3, p_edge=0.3, seed=0):
    rng = np.random.default_rng(seed)
    # data
    theta = rng.standard_normal(d)
    A = np.empty((N, m, d)); Y = np.empty((N, m))
    for i in range(N):
        delta = rng.normal(0, 0.5, d)
        xi = rng.standard_normal((m, d))
        Ai = 0.5 * (xi + delta)
        Ai[:, 0] = 1.0
        pr = 1 / (1 + np.exp(-Ai @ theta))
        Y[i] = np.where(rng.uniform(size=m) < pr, 1.0, -1.0)
        A[i] = Ai
    # graph (connected ER)
    while True:
        Adj = (rng.uniform(size=(N, N)) < p_edge).astype(float)
        Adj = np.triu(Adj, 1); Adj = Adj + Adj.T
        Lap0 = np.diag(Adj.sum(1)) - Adj
        if np.sort(np.linalg.eigvalsh(Lap0))[1] > 1e-9:
            break
    deg = Adj.sum(1)
    W = np.zeros((N, N))
    for i in range(N):
        for j in range(N):
            if Adj[i, j]:
                W[i, j] = 1 / (1 + max(deg[i], deg[j]))
    L = np.diag(W.sum(1)) - W
    # central optimum
    def F(z):
        s = -Y * (A @ z)
        return np.sum(np.logaddexp(0, s)) / m + N * mu / 2 * z @ z
    def gF(z):
        s = -Y * (A @ z)
        sig = 1 / (1 + np.exp(-s))
        g = np.einsum('nm,nmd->d', -Y * sig, A) / m + N * mu * z
        return g
    res = minimize(F, np.zeros(d), jac=gF, method='L-BFGS-B', options={'gtol': 1e-14, 'ftol': 1e-16, 'maxiter': 5000})
    # polish with Newton
    z = res.x
    for _ in range(20):
        s = -Y * (A @ z); sig = 1 / (1 + np.exp(-s))
        g = np.einsum('nm,nmd->d', -Y * sig, A) / m + N * mu * z
        w = sig * (1 - sig)
        H = np.einsum('nm,nmd,nme->de', w, A, A) / m + N * mu * np.eye(d)
        z = z - np.linalg.solve(H, g)
    lf = max(mu + np.linalg.eigvalsh(A[i].T @ A[i])[-1] / (4 * m) for i in range(N))
    return dict(A=A, Y=Y, L=L, zstar=z, N=N, d=d, m=m, mu=mu, lf=lf,
                lamN=np.linalg.eigvalsh(L)[-1], edges=int(Adj.sum() / 2))

def grad(P, X):
    A, Y, m, mu = P['A'], P['Y'], P['m'], P['mu']
    s = -Y * np.einsum('nmd,nd->nm', A, X)
    sig = 1 / (1 + np.exp(-s))
    return np.einsum('nm,nmd->nd', -Y * sig, A) / m + mu * X

def rhs(P, X, V, u, alpha=1.0, beta=1.0):
    L = P['L']
    if u is None:            # full-vector exchange
        C = L @ X
    else:                    # rank-one coupling: (L ⊗ uu^T) x
        C = np.outer(L @ (X @ u), u)
    dX = -alpha * grad(P, X) - beta * C - V
    dV = alpha * beta * C
    return dX, dV

def draw(kind, d, rng):
    if kind == 'R':
        return rng.choice([-1.0, 1.0], d)
    if kind == 'C':
        u = np.zeros(d); u[rng.integers(d)] = np.sqrt(d); return u
    if kind == 'G':  # sphere-normalized gaussian
        g = rng.standard_normal(d); return np.sqrt(d) * g / np.linalg.norm(g)
    raise ValueError

def simulate(P, X0, tau, kind, T, h=None, seed=0, alpha=1.0, beta=1.0, fixed=False, rec_dt=None):
    """Return (times, rel_err) sampled every rec_dt. kind in {'R','C','G','full'}."""
    rng = np.random.default_rng(seed)
    d = P['d']; zs = P['zstar']
    X = X0.copy(); V = np.zeros_like(X)
    e0 = np.sqrt(np.sum((X0 - zs) ** 2))
    if kind == 'full':
        u = None; tau = np.inf
    else:
        u = draw(kind, d, rng)
    if fixed:
        tau = np.inf
    # step: resolve tau and stiffness (coupling gain up to beta*lamN*d)
    hmax = 0.5 / (beta * P['lamN'] * d + alpha * P['lf'])
    if h is None:
        h = min(hmax, tau / 20 if np.isfinite(tau) else hmax)
    if rec_dt is None:
        rec_dt = T / 400
    nsteps = int(np.ceil(T / h)); h = T / nsteps
    rec_every = max(1, int(round(rec_dt / h)))
    times = [0.0]; errs = [1.0]
    t = 0.0; next_refresh = tau
    for n in range(1, nsteps + 1):
        k1 = rhs(P, X, V, u, alpha, beta)
        k2 = rhs(P, X + h / 2 * k1[0], V + h / 2 * k1[1], u, alpha, beta)
        k3 = rhs(P, X + h / 2 * k2[0], V + h / 2 * k2[1], u, alpha, beta)
        k4 = rhs(P, X + h * k3[0], V + h * k3[1], u, alpha, beta)
        X = X + h / 6 * (k1[0] + 2 * k2[0] + 2 * k3[0] + k4[0])
        V = V + h / 6 * (k1[1] + 2 * k2[1] + 2 * k3[1] + k4[1])
        t = n * h
        if u is not None and t >= next_refresh - 1e-12:
            u = draw(kind, d, rng); next_refresh += tau
        if n % rec_every == 0:
            times.append(t); errs.append(np.sqrt(np.sum((X - zs) ** 2)) / e0)
        if not np.isfinite(errs[-1]) or errs[-1] > 1e6:
            break
    return np.array(times), np.array(errs)

def rate(times, errs, lo=1e-1, hi=1e-6):
    """Exponential decay rate (positive) from least-squares fit of log err on the window lo..hi."""
    m = (errs < lo) & (errs > hi) & np.isfinite(errs)
    if m.sum() < 5:
        return np.nan
    c = np.polyfit(times[m], np.log(errs[m]), 1)
    return -c[0]


==> Fig/scalarcom_ct/plots.py <==
import json, numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({'font.size': 8, 'axes.labelsize': 8, 'legend.fontsize': 7,
                     'axes.spines.top': False, 'axes.spines.right': False,
                     'axes.grid': True, 'grid.color': '#e6e6e6', 'grid.linewidth': 0.5,
                     'lines.linewidth': 1.4, 'figure.dpi': 200})
BLUE, ORANGE, AQUA, YELLOW, MAG, GREEN, GREY = '#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4', '#008300', '#6b6b6b'

# ---------- Figure 1: trajectories + rate vs d*tau ----------
tr = json.load(open('traj.json'))
fig, ax = plt.subplots(1, 2, figsize=(7.16, 2.3))
a = ax[0]
t, e = map(np.array, tr['full']); a.semilogy(t, e, color='k', ls='-', label='full-vector (3)')
styles = {'R0.005': (BLUE, '-', r'$\tau=0.005$ ($d\tau=0.32$)'),
          'R0.02': (AQUA, '--', r'$\tau=0.02$ ($d\tau=1.3$)'),
          'R0.04': (ORANGE, '-.', r'$\tau=0.04$ ($d\tau=2.6$)'),
          'R0.08': (MAG, ':', r'$\tau=0.08$ ($d\tau=5.1$)')}
for k, (c, ls, lab) in styles.items():
    t, e = map(np.array, tr[k]); a.semilogy(t, e, color=c, ls=ls, label=lab)
t, e = map(np.array, tr['fixed']); a.semilogy(t, e, color=GREY, ls='-', lw=1.0, label=r'fixed direction ($\tau=\infty$)')
a.set_ylim(1e-8, 10); a.set_xlim(0, 60); a.set_xlabel(r'time $t$'); a.set_ylabel('relative error $r(t)$')
a.legend(loc='lower left', frameon=False, ncol=1)
a.set_title('(a) ScalarCom (R) for several holding intervals, $d=64$', loc='left', fontsize=8)

b = ax[1]
mk = {16: ('o', BLUE), 64: ('s', ORANGE), 256: ('^', AQUA)}
for d in [16, 64, 256]:
    try:
        R = json.load(open(f'rate_d{d}.json'))
    except FileNotFoundError:
        continue
    full = R['full']
    for kind, ls in [('R', '-'), ('C', '--')]:
        xs, ys = [], []
        for key, v in R.items():
            if key.startswith(kind + '_'):
                dt = float(key.split('_')[1]); v = np.array(v, float)
                ok = v[v > 0]
                xs.append(dt); ys.append(np.mean(ok) / full if len(ok) == len(v) else 0.0)
        o = np.argsort(xs); xs = np.array(xs)[o]; ys = np.array(ys)[o]
        b.plot(xs, ys, marker=mk[d][0], color=mk[d][1], ls=ls, ms=4, mfc='white' if kind == 'C' else mk[d][1],
               label=f'$d={d}$, ({kind})')
b.set_xscale('log'); b.set_ylim(-0.05, 1.1); b.axhline(1, color='k', lw=0.6)
b.set_xlabel(r'$d\,\tau$'); b.set_ylabel('rate / full-vector rate')
b.legend(frameon=False, ncol=2, loc='lower left')
b.set_title(r'(b) exponential rate per unit time versus $d\tau$', loc='left', fontsize=8)
fig.tight_layout(); fig.savefig('fig_ct_rate.pdf'); fig.savefig('fig_ct_rate.png')

# ---------- Figure 2: R vs C, dense vs sparse ----------
try:
    rv = json.load(open('rvc.json'))
    fig, ax = plt.subplots(1, 2, figsize=(7.16, 2.2), sharey=True)
    for a, case, ttl in [(ax[0], 'dense', '(a) dense disagreement: all 64 coordinates'),
                         (ax[1], 'sparse', '(b) sparse disagreement: 2 of 64 coordinates')]:
        for kind, c, lab in [('C', BLUE, 'coordinate'), ('R', ORANGE, 'Rademacher')]:
            if f'{case}_{kind}' not in rv: continue
            t, E = rv[f'{case}_{kind}']; t = np.array(t); E = np.array(E)
            rms = np.sqrt(np.mean(E ** 2, 0)); lo = np.percentile(E, 10, 0); hi = np.percentile(E, 90, 0)
            a.fill_between(t, lo, hi, color=c, alpha=0.18, lw=0)
            a.semilogy(t, rms, color=c, label=f'{lab}: RMS')
            a.semilogy(t, E.max(0), color=c, ls=':', lw=1.0, label=f'{lab}: worst trial')
        a.set_xlabel(r'time $t$'); a.set_xlim(0, 60); a.set_ylim(1e-8, 3)
        a.set_title(ttl, loc='left', fontsize=8)
    ax[0].set_ylabel('relative error $r(t)$'); ax[0].legend(frameon=False, loc='lower left')
    fig.tight_layout(); fig.savefig('fig_rad_vs_coord.pdf'); fig.savefig('fig_rad_vs_coord.png')
except FileNotFoundError:
    pass


==> Fig/scalarcom_ct/run_rate.py <==
import numpy as np, json, sys
from ct import *
d=int(sys.argv[1]); seeds=[int(s) for s in sys.argv[2].split(',')]
P=make_problem(d=d,seed=0)
rng=np.random.default_rng(1); X0=P['zstar']+rng.standard_normal((20,d)); X0[:,0]=P['zstar'][0]
res={'d':d,'lf':P['lf'],'lamN':P['lamN']}
ts,es=simulate(P,X0,np.inf,'full',T=60); res['full']=rate(ts,es,1e-1,1e-5)
print(d,'full',res['full'],flush=True)
for kind in ['R','C']:
    for dt in [0.1,0.2,0.4,0.8,1.6,3.2,6.4]:
        tau=dt/d; T=60 if dt<=0.8 else (120 if dt<=1.6 else 200)
        rs=[]
        for s in seeds:
            ts,es=simulate(P,X0,tau,kind,T=T,h=tau/8,seed=s)
            rs.append(rate(ts,es,1e-1,1e-5) if es[-1]<1e-1 else -1.0)  # -1 marks no decay
        res[f'{kind}_{dt}']=rs
        print(d,kind,dt,rs,flush=True)
        json.dump(res,open(f'rate_d{d}.json','w'))


==> Fig/scalarcom_ct/run_rate256.py <==
import numpy as np, json
from ct import *
d=256
P=make_problem(d=d,seed=0)
rng=np.random.default_rng(1); X0=P['zstar']+rng.standard_normal((20,d)); X0[:,0]=P['zstar'][0]
res={'d':d,'lf':P['lf'],'lamN':P['lamN']}
ts,es=simulate(P,X0,np.inf,'full',T=50); res['full']=rate(ts,es,1e-1,1e-4)
print(d,'full',res['full'],flush=True)
for dt in [0.4,0.8,1.6,3.2,6.4,0.2]:
    for kind in ['R','C']:
        tau=dt/d; T=50 if dt<=0.8 else (100 if dt<=1.6 else 160)
        ts,es=simulate(P,X0,tau,kind,T=T,h=tau/6,seed=1)
        r=rate(ts,es,1e-1,1e-4) if es[-1]<1e-1 else -1.0
        res[f'{kind}_{dt}']=[r]; print(d,kind,dt,r,flush=True)
        json.dump(res,open(f'rate_d{d}.json','w'))


==> Fig/scalarcom_ct/run_rvc.py <==
import numpy as np, json
from ct import *
P=make_problem(seed=0); d=64; zs=P['zstar']
tau=0.01; T=60; out={}
for case in ['dense','sparse']:
    for kind in ['R','C']:
        E=[]
        for tr in range(24):
            rng=np.random.default_rng(100+tr)
            eta=rng.standard_normal((20,d)); eta[:,0]=0
            if case=='sparse':
                energy=np.sum(eta**2,axis=1,keepdims=True)
                J=rng.choice(np.arange(1,d),2,replace=False)
                e2=np.zeros((20,d)); e2[:,J]=rng.standard_normal((20,2))
                e2*=np.sqrt(energy/np.sum(e2**2,axis=1,keepdims=True))
                eta=e2
            X0=zs+eta
            ts,es=simulate(P,X0,tau,kind,T=T,h=tau/10,seed=1000+tr)
            E.append(es.tolist())
        out[f'{case}_{kind}']=(ts.tolist(),E); print(case,kind,flush=True)
        json.dump(out,open('rvc.json','w'))


==> Fig/scalarcom_ct/run_traj.py <==
import numpy as np, json
from ct import *
P=make_problem(seed=0)
rng=np.random.default_rng(1); X0=P['zstar']+rng.standard_normal((20,64)); X0[:,0]=P['zstar'][0]
out={}
T=60
ts,es=simulate(P,X0,np.inf,'full',T=T); out['full']=(ts.tolist(),es.tolist())
for tau in [0.005,0.02,0.04,0.08]:
    ts,es=simulate(P,X0,tau,'R',T=T,h=min(tau/10,0.002),seed=3); out[f'R{tau}']=(ts.tolist(),es.tolist())
ts,es=simulate(P,X0,1,'R',T=T,fixed=True,seed=3); out['fixed']=(ts.tolist(),es.tolist())
json.dump(out,open('traj.json','w'))

